Fieldable Cross-Layer Optimized Embedded Software Defined Radio is Finally Here!

The concept of cross-layer optimization has been around for several years now. The primary goal of the cross-layer approach was to liberate the strict boundary between the layers of the traditional OSI protocol stack. This is to enable information flow between layers which then can be leveraged to optimize the network's performance across the layers. This concept has been of keen interest for tactical application as there is an overwhelming requirement to operate in a challenging and dynamic environment. The advent of software defined radios (SDR) accelerated the growth of this domain due to the added flexibility provided by SDRs. Even with the immense interest and progress in this area of research, there has been a gaping abyss between solutions designed in theory and ones deployed in practice. To the best of our knowledge, this is the first time in literature, an embedded SDR has been leveraged to successfully design a cross-layer optimized transceiver that provides high throughput and high reliability in a ruggedized, weatherized, and fieldable form-factor. The design ethos focuses on efficiency and flexibility such that optimization objectives, cross-layer interactions can be reconfigured rapidly. To demonstrate our claims, we provide results from extensive outdoor over-the-air evaluation in various settings with up to 10-node network typologies. The results demonstrate high reliability, throughput, and dynamic routing capability achieving high technology readiness level (TRL) for tactical applications.

==> plot.m <==
%PLot for STRAIN
close all

name = {'m1';'m2';'m3';'m4';'m5'};
name = {'1','2','5.5','11'};
data_rates=[1,2,5.5,11];
x_axis = [1:4];
Peer_Th=[0.828249, 1.49684, 3.05103, 3.41724];
Peer_RL=[0.99998, 0.9985, 0.99878, 0.88358];

Peer_Th_Re=[0.826656, 1.49229, 3.02436, 1.09768];
Peer_RL_Re=[1,1,1, 0.99964];

%% Peer to Peer Thrpoughput wt/wout retransmission
y=[Peer_Th',Peer_Th_Re']
b=bar(x_axis,y)
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
 ylim([0 5])
set(gca,'xticklabel',name)
xlabel('Data rates (Mbps)');ylabel('Throughput (Mbps)')
legend('Without Retranssmision','With Retranssmision')
set(gca,'fontsize',11,'FontWeight','bold')
text([1:length(y)]-0.15, y(:,1), num2str(y(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.15, y(:,2), num2str(y(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')

y2=[Peer_Th'./data_rates',Peer_Th_Re'./data_rates']
axes('Position',[.2 .5 .3 .3])
box on
%b=bar(x_axis,y2)
b=bar(x_axis,Peer_Th'./data_rates')
b(1).FaceColor = 'b';
title('Normalized Throughput')
set(gca,'xticklabel',name)
text([1:length(y2)], y2(:,1), num2str(y2(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')

%% Peer to Peer Reliability wt/wout retransmission
figure
y=[Peer_RL',Peer_RL_Re']
b=bar(x_axis,y)
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
ylim([0 1.3])
set(gca,'xticklabel',name)
%text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
xlabel('Data rates (Mbps)');ylabel('Reliability')
legend('Without Retranssmision','With Retranssmision')

text([1:length(y)]-0.15, y(:,1), num2str(y(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.15, y(:,2), num2str(y(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
set(gca,'fontsize',11,'FontWeight','bold')


%% Peer-to-Peer Payload

Peer_Th_1=[.824315, 1.5004, 3.04634  4];
Peer_Th_2=[.865637, 1.71479, 3.92793, 5];
Peer_Th_3=[.929356, 1.79963, 4.31148, 6.5];

figure
y=[Peer_Th_1',Peer_Th_2',Peer_Th_3']
b=bar(x_axis,y)
 ylim([0 9])
set(gca,'xticklabel',name)
%text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
xlabel('Data rates (Mbps)');ylabel('Throughput (Mbps)')
legend('Payload=1000 Bytes','Payload=2000 Bytes','Payload=3000 Bytes','Location','NorthEast')

text([1:length(y)]-0.22, y(:,1), num2str(y(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)], y(:,2), num2str(y(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.22, y(:,3), num2str(y(:,3),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
set(gca,'fontsize',11,'FontWeight','bold')


y2=[Peer_Th_1'./data_rates',Peer_Th_3'./data_rates']
axes('Position',[.18 .5 .35 .35])
box on
%b=bar(x_axis,y2)
b=bar(x_axis,y2)
 ylim([0 1.2])
title('Normalized Throughput')
set(gca,'xticklabel',name)
Percent=(y2(:,2)-y2(:,1))./y2(:,1).*100;
text([1:length(y2)]+[0, .3, .3, .3], y2(:,2)+[0.1, 0, 0, 0]', num2str(Percent,'%0.2f %%'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text( 4.5, 1, '% Improvment','FontWeight','bold','HorizontalAlignment','center','VerticalAlignment','bottom');


%% Link network
figure

hops=1:5;

Th_line=[1.49684 0.636384 0.442934 0.2 0.1]./2;
RL_line=[0.9855 0.9951 0.9052 .85 .8]

Th_line_Re=[1.35504 0.683948 0.476257 0.2 0.1]./2;
RL_line_Re=[1 1 1 1 1]


y3=[Th_line',Th_line_Re'];
b=bar(hops,y3)
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
%ylim([0 1.2])
%set(gca,'xticklabel',name)
text([1:length(y3)]+.2, y3(:,2), num2str(y3(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text([1:length(y3)]-.2, y3(:,1), num2str(y3(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
set(gca,'fontsize',11,'FontWeight','bold')
xlabel('Number of hops');ylabel('Normalized Throughput')
legend('Without Retranssmision','With Retranssmision','Location','NorthEast')

figure
y4=[RL_line',RL_line_Re'];
b=bar(hops,y4)
ylim([0 1.2])
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
%set(gca,'xticklabel',name)
text([1:length(y4)]+.2, y4(:,2), num2str(y4(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text([1:length(y4)]-.2, y4(:,1), num2str(y4(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
set(gca,'fontsize',11,'FontWeight','bold')
xlabel('Number of hops');ylabel('Reliability')
legend('Without Retranssmision','With Retranssmision','Location','SouthEast')


==> plot_STRAIN.m <==
%PLot for STRAIN
close all
clear all

name = {'m1';'m2';'m3';'m4';'m5'};
name = {'1','2','5.5','11'};
data_rates=[1,2,5.5,11];
x_axis = [1:4];
Peer_Th=[0.83, 1.49565, 3.04581, 3.39554];
Peer_RL=[99.9, 99.9, 99.9, 88.4];

Peer_Th_Re=[0.83, 1.49136, 3.01819, 1.399];
Peer_RL_Re=[100,100,100, 99.9];

%% Peer to Peer Thrpoughput wt/wout retransmission
y=[Peer_Th',Peer_Th_Re'];
b=bar(x_axis,y);
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
 ylim([0 5]);
set(gca,'xticklabel',name)
xlabel('Data rates (Mbps)');ylabel('Throughput (Mbps)')
legend('Without Retranssmision','With Retranssmision')
set(gca,'fontsize',11,'FontWeight','bold')
text([1:length(y)]-0.15, y(:,1), num2str(y(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.15, y(:,2), num2str(y(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')

y2=[Peer_Th'./data_rates',Peer_Th_Re'./data_rates'];
axes('Position',[.2 .5 .3 .3]);
box on;
%b=bar(x_axis,y2)
b=bar(x_axis,Peer_Th'./data_rates');
b(1).FaceColor = 'b';
title('Normalized Throughput')
set(gca,'xticklabel',name)
text([1:length(y2)], y2(:,1), num2str(y2(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')

%% Peer to Peer Reliability wt/wout retransmission
figure
y=[Peer_RL',Peer_RL_Re'];
b=bar(x_axis,y);
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
ylim([0 130]);
set(gca,'xticklabel',name);
%text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
xlabel('Data rates (Mbps)');ylabel('Reliability');
legend('Without Retranssmision','With Retranssmision');

text([1:length(y)]-0.17, y(:,1), num2str(y(:,1),'%0.1f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.17, y(:,2), num2str(y(:,2),'%0.1f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
set(gca,'fontsize',11,'FontWeight','bold');


%% Peer-to-Peer Payload

name_peer = {'1','2','5.5'};
data_rates_new=[1,2,5.5];
x_axis_new = [1:3];

Peer_Th_1=[.82403, 1.4998, 3.04418 ];
Peer_Th_2=[.905457, 1.70054, 3.5058];
Peer_Th_3=[.930477, 1.79577, 3.9251];

figure
y=[Peer_Th_1',Peer_Th_2',Peer_Th_3'];
b=bar(x_axis_new,y);
 ylim([0 9]);
set(gca,'xticklabel',name_peer)
%text(1:length(y),y,num2str(y'),'vert','bottom','horiz','center');
xlabel('Data rates (Mbps)');ylabel('Throughput (Mbps)')
legend('Payload=1000 Bytes','Payload=2000 Bytes','Payload=3000 Bytes','Location','NorthEast')

text([1:length(y)]-0.22, y(:,1), num2str(y(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)], y(:,2), num2str(y(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
text([1:length(y)]+0.22, y(:,3), num2str(y(:,3),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
set(gca,'fontsize',11,'FontWeight','bold')


y2=[Peer_Th_1'./data_rates_new',Peer_Th_3'./data_rates_new'];
axes('Position',[.18 .5 .3 .3])
box on
%b=bar(x_axis,y2)
b=bar(x_axis_new,y2)
 ylim([0 1.2])
title({'Improvement in' 'Normalized Throughput'})
set(gca,'xticklabel',name)
Percent=(y2(:,2)-y2(:,1))./y2(:,1).*100;
%text([1:length(y2)]+[0, .3, .3, .3], y2(:,2)+[0.1, 0, 0, 0]', num2str(Percent,'%0.2f %%'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text([1:length(y2)]+[0, .3, .3], y2(:,2)+[0.1, 0, 0]', num2str(Percent,'%0.2f %%'),'HorizontalAlignment','center','VerticalAlignment','bottom');
%text( 4.5, 1, '% Improvment','FontWeight','bold','HorizontalAlignment','center','VerticalAlignment','bottom');


%% Link network
figure

hops=1:5;

Th_line=[1.49684 0.636384 0.442934 0.2 0.1]./2;
RL_line=[0.9855 0.9951 0.9052 .85 .8];

Th_line_Re=[1.35504 0.683948 0.476257 0.2 0.1]./2;
RL_line_Re=[1 1 1 1 1];


y3=[Th_line',Th_line_Re'];
b=bar(hops,y3)
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
%ylim([0 1.2])
%set(gca,'xticklabel',name)
text([1:length(y3)]+.2, y3(:,2), num2str(y3(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text([1:length(y3)]-.2, y3(:,1), num2str(y3(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
set(gca,'fontsize',11,'FontWeight','bold')
xlabel('Number of hops');ylabel('Normalized Throughput')
legend('Without Retranssmision','With Retranssmision','Location','NorthEast')

figure
y4=[RL_line',RL_line_Re'];
b=bar(hops,y4)
ylim([0 1.2])
b(1).FaceColor = 'b';
b(2).FaceColor = 'g';
%set(gca,'xticklabel',name)
text([1:length(y4)]+.2, y4(:,2), num2str(y4(:,2),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
text([1:length(y4)]-.2, y4(:,1), num2str(y4(:,1),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom');
set(gca,'fontsize',11,'FontWeight','bold')
xlabel('Number of hops');ylabel('Reliability')
legend('Without Retranssmision','With Retranssmision','Location','SouthEast')

%%

Pak_sec=[10,20,40,80];
Sess_num=[1,2,4];
Network_throughput_10=[.078 .159 .30];
Network_throughput_20=[.152 .31 .53];
Network_throughput_40=[.311 .44 .56];
Network_throughput_80=[.609 .60 .58];

x4=1:3;
name = {'1','2','4'};
y4=[Network_throughput_10',Network_throughput_20',Network_throughput_40',Network_throughput_80'];

b4=bar(x4,y4)
%ylim([0 .8])
b4(1).FaceColor = '[0 0.4470 0.7410]';
b4(2).FaceColor = '[0.8500 0.3250 0.0980]';
b4(3).FaceColor = '[0.9290 0.6940 0.1250]';
b4(4).FaceColor = '[0.4940 0.1840 0.5560]';

%ylim([0 5])
set(gca,'xticklabel',name)
xlabel('Number of sessions');ylabel('Normalized Throughput')
legend('Pak/s=10','Pak/s=20','Pak/s=40','Pak/s=80','Location','Northwest')
set(gca,'fontsize',11,'FontWeight','bold')
hold
plot([1:length(y4(:,1))]-0.27,y4(:,1),'Marker','*','LineStyle','--','color','[0 0.4470 0.7410]')
plot([1:length(y4(:,2))]-0.11,y4(:,2),'Marker','*','LineStyle','--','color','[0.8500 0.3250 0.0980]')
plot([1:length(y4(:,3))]+0.11,y4(:,3),'Marker','*','LineStyle','--','color','[0.9290 0.6940 0.1250]')
plot([1:length(y4(:,4))]+0.27,y4(:,4),'Marker','*','LineStyle','--','color','0.4940 0.1840 0.5560]')
%text([1:length(y4)]-0.15, y4(1,:), num2str(y4(1,:),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')
%text([1:length(y4)]+0.15, y4(2,:), num2str(y4(2,:),'%0.2f'),'HorizontalAlignment','center','VerticalAlignment','bottom')

%%

%Node1=[N1 N1 N1 N1 N1]
%Node2=[N2 N2 N2 N2 N2]
%Node3=[N3 N3 N3 N3 N3]

N1=[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 5 8 4 5 1 0 0 0 5 7 6 7 6 8 5 5 0 0 0 0 0 0 0 0 0 4 8 6 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 9 7 6 7 7 7 7 5 8 7 6 8 7 9 8 8 4 8 6 7 8 8 7 6 8 7 6 8 6 9 8 8 9 7 7 5 10 8 4 9 6 9 8 9 8 8 9 8 7 8 7 9 6 8 6 7 6 9 6 8 7 9 6 9 9 8 7 9 6 7 7 4 8 9 5 7 8 9 9 7 7 8 7 7 5 5 9 5 8 7 7 9 7 9 8 6 6 9 9 9 9 7 9 3 8 8 9 8 4 5 7 3 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];
N2=[1 7 7 8 7 7 9 8 7 8 7 7 10 7 6 7 8 4 8 9 8 6 8 7 9 7 7 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 6 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 5 2 5 5 10 7 8 5 8 8 8 8 6 7 8 7 8 8 6 7 5 7 7 8 8 9 9 11 6 8 9 7 6 9 7 6 8 9 8 8 9 6 6 7 7 10 1];
N3=[0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 9 7 5 7 8 5 2 0 6 4 6 7 9 7 4 2 1 0 0 0 2 6 6 7 6 9 7 7 6 8 9 3 1 3 6 7 9 6 8 8 10 5 7 7 8 7 8 7 8 7 7 7 7 8 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0];

size_avg=12;

N1=run_average(N1,size_avg);
N2=run_average(N2,size_avg);
N3=run_average(N3,size_avg);

%N1=[2 2 2 2 2 2 2 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 2 3 4 4 4 4 4 4]
%N2=[2 2 2 2 2 2 2 2 2 2 4 4 4 4 4 4 4 4 4 4 2 2 2 0 0 0 0 0 0 0 0 0 0 0 0 0 0]
%N3=[2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 4 4 4 4 4 4 4 2 2 1 1 0 0 0 0 0 0]

N2_P=[1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 .9 .9 .9 .8 .8 .8 .8 .8 .8 .8 ];
N3_P=[.9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .8 .8 .8 .8 .8 .8 .8 .7 .7 .7 .7 .7 .7 .7 .7 .7 .7];
N1_P=[.9 .9 .9 .9 .9 .9 .9 .9 .9 .9 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .3 .2 .2];



figure
sec=1/12;

Battery=60*sec;
Backlogg=120*sec;
location=180*sec;
last=241*sec;
ymax=12;
xmax=length(N1)*sec;

ylim([0 ymax]);
xlim([1 xmax]);
%subplot(2,1,1)
y5=[N1; N2; N3];
y6=[N1_P', N2_P', N3_P'];
hold
%h=patch([0 1E+5 1E+5 0], [max(ylim) max(ylim) 0 0],'g')
%set(h,'facecolor',[ 0.43 0.57 0.2])
%patch([1E+5 2E+5 2E+5 1E+5], [max(ylim) max(ylim) 0 0], 'g')
%patch([2E+5 3E+5 3E+5 2E+5], [max(ylim) max(ylim) 0 0], 'b')
patch([0 Battery Battery 0], [0 0 ymax ymax],'b','Edgecolor','none');
patch([Battery Backlogg Backlogg Battery], [0 0 ymax ymax],'y','Edgecolor','none');
patch([Backlogg location location Backlogg], [0 0 ymax ymax],'g','Edgecolor','none');
patch([location last last location], [0 0 ymax ymax],'r','Edgecolor','none');
alpha(0.2);

Total=N1+N2+N3;

x_axis=[1:length(N2)]*sec
hh=plot(x_axis,[N1',N2',N3',Total'],'*','LineStyle','--','LineWidth',1)

set(gca,'fontsize',11,'FontWeight','bold')
%ax=gca
%ax.XTick=[1:5:length(N2)];


plot([1 1]*Battery, ylim, ':','Color','[0.25, 0.25, 0.25]')  
text(Battery,11,'Node 43 Battery drops','FontWeight','bold')
plot([1 1]*Backlogg, ylim, ':','Color','[0.25, 0.25, 0.25]')  
text(Backlogg,10,'Node 55 Backlogged','FontWeight','bold')
plot([1 1]*location, ylim, ':','Color','[0.25, 0.25, 0.25]')  
text(location,11,'Node 32 location change','FontWeight','bold')
legend(hh,'Node 55','Node 43','Node 32','Total','location', 'best')
xlabel('Time(min)','FontWeight','bold');ylabel('Avg. No. Packs','FontWeight','bold')




%patch([0.5 1.0 1.0 0.5], [0 0 0.5 0.5],'g')
%patch([0.5 1.0 1.0 0.5], [0.5 0.5 1.0 1.0],'b')
%patch([0 0.5 0.5 0], [0.5 0.5 1.0 1.0],'r')

%subplot(2,1,2)
%plot([1:length(N2)],y6,'*','LineStyle','--','LineWidth',1)
%ylim([0 1.4])
%xlim([1 37])
%legend('Node 1','Node 2','Node 3','location', 'best')
%xlabel('Number Packets or Time');ylabel('Residual Battery Level')
